The proportion of polynomials over F_2 with positive orthogonal multiplicity

Let A = F_2[T]. The orthogonal multiplicity m(f) of a monic f in A of degree d >= 1 is the number of g in A with deg g < d, gcd(g,f) = 1, and all partial quotients of g/f of degree one. Blackburn (1998) asked how the proportion p(d) of monic polynomials of degree d with m(f) > 0 behaves as d tends to infinity. We attach to each prime divisor P of f a residue psi_P(f) in F_2 of the differential dT/(T(T+1)f), and prove two unconditional facts about this family: a reciprocity relation, namely that the psi_P(f) sum to zero whenever f is prime to T(T+1), and an exact local distribution, namely that psi_P vanishes for a proportion exactly (|P|-2)/(2(|P|-1)) of the admissible completions when P exactly divides f, and for exactly half of them when P^e exactly divides f with e >= 2. Granting that these local conditions pool independently, we obtain p(d) ~ L d^(-1/2) with L = (9/(4 sqrt(pi))) times the product over the monic irreducibles P of A of degree at least two of (1 + 1/(2|P|)) (1 - 1/|P|)^(1/2), equal to 1.2116120743... The same Euler product evaluated at a second parameter returns the exact identity that the m(f) of a given degree sum to 2^d, which fixes its normalisation. We give the exact value of 2^d p(d) for 1 <= d <= 33; the predicted values agree with these to within 5 10^(-5) for 27 <= d <= 33.

==> anc/README.txt <==
Ancillary files for

    The proportion of polynomials over F_2 with positive orthogonal multiplicity
    David Niedbala Giraudin

-------------------------------------------------------------------------------
count.c
-------------------------------------------------------------------------------

Exact computation of N(d), the number of monic f in F_2[T] of degree d with
positive orthogonal multiplicity.  Enumerates the 2^d words in {T, T+1}^d,
computes their continuants and marks a bit array.

    gcc -O3 -o count count.c
    ./count

No command line arguments; the degree range is set by DMIN and DMAX at the top
of the source.  Memory is 2^DMAX bits, time is of the order of 2^DMAX leaves:
d = 30 needs 128 MB and about 12 s, d = 33 needs 1 GB and about 3 min.

Reproduces Table 1 of the note.  Control values: N(21) = 556082, which is the
figure published by Blackburn, and N(30) = 237805677.

-------------------------------------------------------------------------------
verify.py
-------------------------------------------------------------------------------

Self-contained verifier, pure Python, standard library only, no arguments.

    python3 verify.py

It runs an arithmetic self-test first and aborts if any control value is wrong.
It then checks, by exhaustive enumeration:

  - the O(d^3) test for m(f) > 0 against direct enumeration of the words,
    for every f of degree at most 12;
  - Theorem 3(i), the exact local count 2^(n-j) (2^(j-1) - 1), for every
    irreducible P of degree 2 to 5 and every n from deg P to deg P + 6;
  - Theorem 3(ii), the exact one half, for exponents 2 and 3, together with two
    consistency checks on the higher order residue it uses;
  - Theorem 2, the reciprocity relation, for every squarefree f of degree at
    most 14 prime to T(T+1) (7276 polynomials), and the criterion (4) for those
    and for the squarefree f divisible by T (3641 polynomials).

It finally evaluates the Euler product H(x) at x = 1/2 and x = 1, and prints the
constant L = H(1/2) / sqrt(pi) together with its value at three truncations.

Expected output: zero disagreements, zero mismatches, zero failures,
H(1) = 1.000000000000 and L = 1.2116120743.

Bitwise exclusive or is written through operator.xor rather than with the infix
operator, so that the file is also safe to run inside computer algebra front
ends whose parsers read "^" as exponentiation.


==> anc/count.c <==
/*  count.c
 *
 *  Exact computation of  N(d) = #{ f in F_2[T] monic of degree d : m(f) > 0 },
 *  where m is the orthogonal multiplicity.
 *
 *  Method: f has m(f) > 0 exactly when f is the continuant of some word
 *  (a_1,...,a_d) with every a_i of degree 1, i.e. a_i in {T, T+1}.  The program
 *  enumerates the 2^d such words, computes the continuants by the recurrence
 *  K_i = a_i K_{i-1} + K_{i-2}  over F_2[T] (shift and xor), and marks a bit
 *  array indexed by f - 2^d.
 *
 *  Parameters are fixed below; the program takes no command line arguments.
 *
 *  Cost:  2^d leaves and a bit array of 2^d bits.
 *         d = 30 : 128 MB,  about 12 s on a 2.1 GHz core.
 *         d = 33 :   1 GB,  about 3 min (dominated by cache misses).
 *         d = 34 :   2 GB.
 *
 *  Compile:  gcc -O3 -o count count.c
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define DMIN 1
#define DMAX 30          /* raise with care: memory is 2^DMAX bits */

typedef unsigned long long u64;

static u64 *bm;
static int D;

#define SET(x) { u64 _v = (x) - (1ULL << D); bm[_v >> 6] |= 1ULL << (_v & 63); }

/* three levels unrolled; falls back to plain recursion for D < 4 */
static void rec(int i, u64 k2, u64 k1)
{
    if (D >= 4 && i == D - 3) {
        u64 X0 = (k1 << 1) ^ k2,  X1 = X0 ^ k1;
        u64 Y00 = (X0 << 1) ^ k1, Y01 = Y00 ^ X0;
        u64 Y10 = (X1 << 1) ^ k1, Y11 = Y10 ^ X1;
        u64 z;
        z = (Y00 << 1) ^ X0; SET(z); z ^= Y00; SET(z);
        z = (Y01 << 1) ^ X0; SET(z); z ^= Y01; SET(z);
        z = (Y10 << 1) ^ X1; SET(z); z ^= Y10; SET(z);
        z = (Y11 << 1) ^ X1; SET(z); z ^= Y11; SET(z);
        return;
    }
    if (i == D) { SET(k1); return; }
    rec(i + 1, k1, (k1 << 1) ^ k2);              /* letter T     */
    rec(i + 1, k1, (k1 << 1) ^ k1 ^ k2);         /* letter T + 1 */
}

int main(void)
{
    size_t words = (1ULL << DMAX) / 64;
    if (words == 0) words = 1;
    bm = (u64 *) malloc(words * 8);
    if (!bm) { fprintf(stderr, "allocation failed\n"); return 1; }

    printf("  d            N(d)              N(d)/2^d\n");
    fflush(stdout);
    for (D = DMIN; D <= DMAX; D++) {
        size_t w = (1ULL << D) / 64;
        if (w == 0) w = 1;
        memset(bm, 0, w * 8);
        rec(0, 0, 1);
        u64 c = 0;
        for (size_t t = 0; t < w; t++) c += __builtin_popcountll(bm[t]);
        printf("%3d  %18llu   %.12f\n",
               D, (unsigned long long) c, (double) c / (double) (1ULL << D));
        fflush(stdout);
    }
    free(bm);
    return 0;
}


==> anc/verify.py <==
"""verify.py

Self-contained verifier for the note "The proportion of polynomials over F_2
with positive orthogonal multiplicity".

It performs, in order:

  1. an arithmetic self-test, which aborts the run if any control value is wrong;
  2. a validation of the O(d^3) test for m(f) > 0 against exhaustive enumeration;
  3. an exhaustive check of Theorem 3(i) and Theorem 3(ii) (exact local counts);
  4. an exhaustive check of Theorem 2 (reciprocity);
  5. an exhaustive check of the criterion (4);
  6. the evaluation of the Euler product H(x) at x = 1/2 and x = 1.

All parameters are fixed in the block below; the script takes no command line
arguments.  Bitwise exclusive or is written through operator.xor rather than
with the infix operator, so that the file is also safe to run inside computer
algebra front ends whose parsers read "^" as exponentiation.

Pure Python, standard library only.  Runtime of the order of one minute.
"""

import sys
import math
from operator import xor

# ----------------------------------------------------------------- parameters

D_VALIDATE   = 12     # validate the O(d^3) test for all f of degree <= D_VALIDATE
J_LOCAL      = 5      # check Theorem 3(i) for all P of degree 2..J_LOCAL
N_EXTRA      = 6      # ... and for n = deg P .. deg P + N_EXTRA
D_RECIPROCAL = 14     # check Theorem 2 and (4.1) for squarefree f of degree <= this
E_LOCAL      = 3      # check Theorem 3(ii) for exponents 2..E_LOCAL
J_EULER      = 60     # truncation of the Euler product (terms are O(|P|^-2))

# ------------------------------------------------------- polynomials over F_2
# A polynomial is an integer whose bit i is the coefficient of T^i.

def clmul(a, b):
    r = 0
    while b:
        if b & 1:
            r = xor(r, a)
        b >>= 1
        a <<= 1
    return r

def quo(a, m):
    q = 0
    r = a
    dm = m.bit_length() - 1
    while r and r.bit_length() - 1 >= dm:
        sh = (r.bit_length() - 1) - dm
        q = xor(q, 1 << sh)
        r = xor(r, m << sh)
    return q

def rem(a, m):
    dm = m.bit_length() - 1
    while a and a.bit_length() - 1 >= dm:
        a = xor(a, m << ((a.bit_length() - 1) - dm))
    return a

def mulmod(a, b, m):
    return rem(clmul(a, b), m)

def powmod(a, e, m):
    r = 1
    while e:
        if e & 1:
            r = mulmod(r, a, m)
        a = mulmod(a, a, m)
        e >>= 1
    return r

def powpoly(p, e):
    r = 1
    for _ in range(e):
        r = clmul(r, p)
    return r

def inv(a, m):
    r0, r1 = m, rem(a, m)
    s0, s1 = 0, 1
    while r1:
        q = 0
        r = r0
        d1 = r1.bit_length() - 1
        while r and r.bit_length() - 1 >= d1:
            sh = (r.bit_length() - 1) - d1
            q = xor(q, 1 << sh)
            r = xor(r, r1 << sh)
        r0, r1 = r1, r
        s0, s1 = s1, xor(s0, clmul(q, s1))
    return rem(s0, m)

def trace(x, P, n):
    """trace of x from F_2[T]/P (degree n) down to F_2"""
    s = 0
    y = rem(x, P)
    for _ in range(n):
        s = xor(s, y)
        y = mulmod(y, y, P)
    return rem(s, P)

def deriv(P):
    r = 0
    i = 0
    x = P
    while x:
        if (x & 1) and (i % 2 == 1):
            r = xor(r, 1 << (i - 1))
        x >>= 1
        i += 1
    return r

# --------------------------------------------------------------- self-test

def selftest():
    ok = True
    ok = ok and clmul(0b11, 0b11) == 0b101          # (T+1)^2 = T^2 + 1
    ok = ok and clmul(0b10, 0b110) == 0b1100        # T * (T^2+T) = T^3 + T^2
    ok = ok and rem(0b110, 0b11) == 0               # (T+1) | T^2 + T
    ok = ok and rem(0b1011, 0b11) == 1              # (T+1) does not divide T^3+T+1
    ok = ok and quo(0b110, 0b11) == 0b10            # (T^2+T)/(T+1) = T
    ok = ok and deriv(0b1011) == 0b101              # d/dT (T^3+T+1) = T^2 + 1
    ok = ok and deriv(0b10101) == 0                 # d/dT (T^4+T^2+1) = 0
    ok = ok and inv(0b10, 0b111) == 0b11            # T^{-1} = T+1 mod T^2+T+1
    ok = ok and trace(1, 0b111, 2) == 0             # Tr_{F_4/F_2}(1) = 0
    ok = ok and trace(1, 0b1011, 3) == 1            # Tr_{F_8/F_2}(1) = 1
    if not ok:
        sys.exit("ARITHMETIC SELF-TEST FAILED - aborting")
    print("arithmetic self-test: passed", flush=True)

# -------------------------------------------- the O(d^3) test for m(f) > 0
# m(f) > 0 if and only if the linear form c_1 does not lie in the row space of
# the matrix whose i-th row sends g to c_i + c_{2i} + c_{2i+1}, where
# g/f = sum_{i>=1} c_i T^{-i}.  All rows are read off the single expansion of
# 1/f by three shifts.  When m(f) > 0 one has m(f) = 2^(dim ker - 1).

def m_positive(f, d):
    N = 3 * d + 4
    Q = quo(1 << N, f)
    S = int(format(Q, '0' + str(N + 1) + 'b')[::-1], 2)
    mask = (1 << d) - 1
    piv = {}
    for i in range(1, d):
        x = xor(xor(S >> i, S >> (2 * i)), S >> (2 * i + 1)) & mask
        while x:
            b = x.bit_length() - 1
            if b in piv:
                x = xor(x, piv[b])
            else:
                piv[b] = x
                break
    x = (S >> 1) & mask
    while x:
        b = x.bit_length() - 1
        if b in piv:
            x = xor(x, piv[b])
        else:
            return True, d - len(piv)
    return False, d - len(piv)

def multiplicities(d):
    """exhaustive: f -> m(f), by enumerating the 2^d words in {T, T+1}^d"""
    v = {}
    def rec(i, k2, k1):
        if i == d:
            v[k1] = v.get(k1, 0) + 1
            return
        for a in (2, 3):
            rec(i + 1, k1, xor(clmul(a, k1), k2))
    rec(0, 0, 1)
    return v

# ------------------------------------------------------- irreducibles, factoring

def irreducibles(maxdeg):
    byd = {}
    allp = []
    for e in range(1, maxdeg + 1):
        cur = []
        for p in range(1 << e, 2 << e):
            good = True
            for q in allp:
                if 2 * (q.bit_length() - 1) > e:
                    break
                if rem(p, q) == 0:
                    good = False
                    break
            if good:
                cur.append(p)
        byd[e] = cur
        allp.extend(cur)
        allp.sort(key=lambda z: z.bit_length())
    return byd

def exact_div(g, p):
    q = 0
    r = g
    dp = p.bit_length() - 1
    while r and r.bit_length() - 1 >= dp:
        sh = (r.bit_length() - 1) - dp
        q = xor(q, 1 << sh)
        r = xor(r, p << sh)
    return q, r

def factorise(g, IRR):
    out = []
    h = g
    for e in range(1, h.bit_length()):
        for p in IRR.get(e, []):
            k = 0
            while h != 1:
                q, r = exact_div(h, p)
                if r:
                    break
                h = q
                k += 1
            if k:
                out.append((p, k))
        if h == 1:
            break
    return out

# ------------------------------------------------------------------- residues

U = clmul(2, 3)          # T(T+1)

def psi(P, h):
    """psi_P(P*h) for P non-linear irreducible not dividing h"""
    n = P.bit_length() - 1
    den = mulmod(mulmod(rem(U, P), rem(h, P), P), rem(deriv(P), P), P)
    return trace(inv(den, P), P, n)

def psi_power(P, e, h):
    """psi_P(P^e h), pole of order e.  With pi = P and dT = d(pi)/P', the residue is
    the coefficient of pi^(e-1) in 1/(T(T+1) h P'), the coefficients being read in the
    residue field embedded by Teichmueller lifts.  Since e <= |P| the lift of V is
    simply V^|P| mod P^e."""
    j = P.bit_length() - 1
    Q = 1 << j
    Pe = powpoly(P, e)
    V = inv(mulmod(mulmod(rem(U, Pe), rem(h, Pe), Pe), rem(deriv(P), Pe), Pe), Pe)
    c = 0
    for _ in range(e):
        c = powmod(V, Q, Pe)
        V = quo(xor(V, c), P)
    return trace(rem(c, P), P, j)

# ----------------------------------------------------------------- the checks

def check_oracle():
    print("\n[2] O(d^3) test against exhaustive enumeration", flush=True)
    bad = 0
    for d in range(3, D_VALIDATE + 1):
        v = multiplicities(d)
        for f in range(1 << d, 2 << d):
            pos, k = m_positive(f, d)
            pred = (1 << (k - 1)) if pos else 0
            if pred != v.get(f, 0):
                bad += 1
        print("    degree %2d : %6d polynomials, %d disagreements"
              % (d, 1 << d, bad), flush=True)
    print("    total disagreements: %d" % bad, flush=True)

def check_local(IRR):
    print("\n[3] Theorem 3(i): count of h with psi_P = 0", flush=True)
    bad = 0
    for j in range(2, J_LOCAL + 1):
        for P in IRR[j]:
            for n in range(j, j + N_EXTRA + 1):
                c = 0
                for h in range(1 << n, 2 << n):
                    if rem(h, P) == 0:
                        continue
                    if psi(P, h) == 0:
                        c += 1
                pred = (1 << (n - j)) * ((1 << (j - 1)) - 1)
                if c != pred:
                    bad += 1
                    print("    MISMATCH j=%d n=%d: %d vs %d" % (j, n, c, pred),
                          flush=True)
        print("    degree %d of P: all counts exact so far (%d mismatches)"
              % (j, bad), flush=True)

def check_local_high(IRR):
    print("\n[3b] Theorem 3(ii): exactly half of the h give psi_P = 0, for n >= e*deg P",
          flush=True)
    bad = 0
    for j in range(2, 5):
        for P in IRR[j]:
            for e in range(2, E_LOCAL + 1):
                for n in range(e * j, e * j + 3):
                    c = 0
                    tot = 0
                    for h in range(1 << n, 2 << n):
                        if rem(h, P) == 0:
                            continue
                        tot += 1
                        if psi_power(P, e, h) == 0:
                            c += 1
                    if c != tot // 2:
                        bad += 1
                        print("    MISMATCH j=%d e=%d n=%d: %d vs %d"
                              % (j, e, n, c, tot // 2), flush=True)
        print("    degree %d of P: %d mismatches so far" % (j, bad), flush=True)
    print("    consistency of the higher order residue:", flush=True)
    b1 = b2 = 0
    for j in range(2, 6):
        for P in IRR[j]:
            for h in range(1 << 4, 1 << 6):
                if rem(h, P) == 0:
                    continue
                if psi_power(P, 1, h) != psi(P, h):
                    b1 += 1
            for e in range(1, 5):
                if psi_power(P, e, 1) != 0:
                    b2 += 1
    print("    e = 1 against the simple pole formula : %d disagreements" % b1,
          flush=True)
    print("    psi_P(P^e) forced to vanish by Theorem 2 : %d failures" % b2,
          flush=True)

def check_reciprocity(IRR):
    print("\n[4] Theorem 2 and [5] criterion (4), squarefree f", flush=True)
    grand = [0, 0, 0, 0]
    for d in range(4, D_RECIPROCAL + 1):
        tot = tdiv = badsum = badcrit = 0
        for g in range(1 << d, 2 << d):
            F = factorise(g, IRR)
            if any(k > 1 for _, k in F):
                continue
            if any(p == 3 for p, _ in F):
                continue
            divT = any(p == 2 for p, _ in F)
            s = 0
            allzero = True
            for p, _ in F:
                if p == 2:
                    continue
                t = psi(p, exact_div(g, p)[0])
                s = xor(s, t)
                if t:
                    allzero = False
            if divT:
                tdiv += 1
            else:
                tot += 1
                if s:
                    badsum += 1
            if allzero != m_positive(g, d)[0]:
                badcrit += 1
        grand[0] += tot
        grand[1] += tdiv
        grand[2] += badsum
        grand[3] += badcrit
        print("    degree %2d : %5d prime to T(T+1), %5d divisible by T, "
              "%d non-zero sums, %d criterion failures"
              % (d, tot, tdiv, badsum, badcrit), flush=True)
    print("    totals    : %5d prime to T(T+1), %5d divisible by T, "
          "%d non-zero sums, %d criterion failures"
          % (grand[0], grand[1], grand[2], grand[3]), flush=True)

# ------------------------------------------------------------ the Euler product

def mobius(n):
    r = 1
    m = n
    p = 2
    while p * p <= m:
        if m % p == 0:
            m //= p
            if m % p == 0:
                return 0
            r = -r
        p += 1
    if m > 1:
        r = -r
    return r

def num_irred(j):
    s = 0
    for e in range(1, j + 1):
        if j % e == 0:
            s += mobius(e) * (2 ** (j // e))
    return s // j

def H(x):
    s = float(0.0)
    for j in range(2, J_EULER + 1):
        Q = float(2.0) ** j
        s += num_irred(j) * (math.log1p(x / Q) + x * math.log1p(float(-1.0) / Q))
    return float(4.5) * (float(4.0) ** (-x)) * math.exp(s)

def euler():
    print("\n[6] Euler product", flush=True)
    print("    H(1)   = %.12f   (equals 1 exactly, Proposition 5)" % H(float(1.0)),
          flush=True)
    h = H(float(0.5))
    print("    H(1/2) = %.12f" % h, flush=True)
    print("    L = H(1/2)/sqrt(pi) = %.10f" % (h / math.sqrt(math.pi)), flush=True)
    for J in (20, 40, 60):
        sv = float(0.0)
        for j in range(2, J + 1):
            Q = float(2.0) ** j
            sv += num_irred(j) * (math.log1p(float(0.5) / Q)
                                  + float(0.5) * math.log1p(float(-1.0) / Q))
        v = float(4.5) * (float(4.0) ** (float(-0.5))) * math.exp(sv)
        print("    truncation J = %2d : L = %.12f"
              % (J, v / math.sqrt(math.pi)), flush=True)

# ------------------------------------------------------------------------ main

if __name__ == "__main__":
    print("[1] self-test", flush=True)
    selftest()
    IRR = irreducibles(max(J_LOCAL, D_RECIPROCAL))
    check_oracle()
    check_local(IRR)
    check_local_high(IRR)
    check_reciprocity(IRR)
    euler()
    print("\ndone", flush=True)

